Tuple-oriented Compression for Large-scale Mini-batch Stochastic Gradient Descent

Data compression is a popular technique for improving the efficiency of data processing workloads such as SQL queries and more recently, machine learning (ML) with classical batch gradient methods. But the efficacy of such ideas for mini-batch stochastic gradient descent (MGD), arguably the workhorse algorithm of modern ML, is an open question. MGD's unique data access pattern renders prior art, including those designed for batch gradient methods, less effective. We fill this crucial research gap by proposing a new lossless compression scheme we call tuple-oriented compression (TOC) that is inspired by an unlikely source, the string/text compression scheme Lempel-Ziv-Welch, but tailored to MGD in a way that preserves tuple boundaries within mini-batches. We then present a suite of novel compressed matrix operation execution techniques tailored to the TOC compression scheme that operate directly over the compressed data representation and avoid decompression overheads. An extensive empirical evaluation with real-world datasets shows that TOC consistently achieves substantial compression ratios by up to 51x and reduces runtimes for MGD workloads by up to 10.2x in popular ML systems.

==> plots/process_draw.sh <==
# Process single draw
python splitPDF.py single_draw.pdf 1 2 3 4
mv single_draw.part1.1_1.pdf problem.pdf
mv single_draw.part2.2_2.pdf solution.pdf
mv single_draw.part3.3_3.pdf prefix_tree_coding_example.pdf
mv single_draw.part4.4_4.pdf decoding_overview.pdf
rm single_draw.pdf

# Process double draw
mv double_draw.pdf coding_running_example.pdf


==> plots/splitPDF.py <==
#!/usr/bin/python

"""Splits an input pdf file into several given a list of splitting
points (page numbers).
"""

__author__ = 'benhdj@cs.cmu.edu (Benjamin Han)'


import sys
import os

from CoreGraphics import *


def Usage ():
  print """
Usage: splitPDF.py inputFN splitPageNum1 splitPageNum2 ...

  - inputFN: the path to the input pdf file.
    
  - splitPageNum1, ...: each one is a positive integer; the numbers
    must not exceed the number of pages of the input file, and the
    entire sequence must be strictly increasing.

Example: splitPDF.py input.pdf 3 5

This will split file input.pdf into 3 files (assuming input.pdf is 10
pages long):

  - input.part1.1_3.pdf contains page 1-3;
  
  - input.part2.4_5.pdf contains page 4-5;
  
  - input.part3.6_10.pdf contains page 6-10.

  """


if len(sys.argv) < 3:
  Usage()
  sys.exit(1)
else:
  inputFN = sys.argv[1]
  inputDoc = \
    CGPDFDocumentCreateWithProvider(\
    CGDataProviderCreateWithFilename(inputFN))

  if inputDoc:
    maxPages = inputDoc.getNumberOfPages()
    print '%s has %d pages' % (inputFN, maxPages)
  else:
    sys.exit(2)

  try:
    splitPageNums = map(int,  sys.argv[2:])
  except:
    print 'Error: invalid split page number(s).'

  for i, splitPageNum in enumerate(splitPageNums):
    if splitPageNum < 1 or splitPageNum > maxPages:
      print 'Error: a split page number must be >= 1 and <= %d.' % \
            maxPages
      sys.exit(3)
    elif i and splitPageNums[i - 1] >= splitPageNum:
      print 'Error: split page numbers must be increasing.'
      sys.exit(4)
    
baseFN = os.path.splitext(os.path.basename(inputFN))[0]
pageRect = CGRectMake (0, 0, 612, 792)

if splitPageNums[-1] < maxPages:
  splitPageNums.append(maxPages)

startPageNum = 1
for i, splitPageNum in enumerate(splitPageNums):
  outputFN = '%s.part%d.%d_%d.pdf' % \
             (baseFN, i + 1, startPageNum, splitPageNum)
  writeContext = CGPDFContextCreateWithFilename(outputFN, pageRect)

  print 'Writing page %d-%d to %s...' % \
        (startPageNum, splitPageNum, outputFN)

  for pageNum in xrange(startPageNum, splitPageNum + 1):
    mediaBox = inputDoc.getMediaBox(pageNum)
    writeContext.beginPage(mediaBox)
    writeContext.drawPDFDocument(mediaBox, inputDoc, pageNum)
    writeContext.endPage()

  startPageNum = splitPageNum + 1

print 'Done: %d file(s) generated.' % len(splitPageNums)

